Estimation of ascertainment bias and its effect on power in clinical trials with time-to-event outcomes

While the gold standard for clinical trials is to blind all parties -- participants, researchers, and evaluators -- to treatment assignment, this is not always a possibility. When some or all of the above individuals know the treatment assignment, this leaves the study open to the introduction of post-randomization biases. In the Strategies to Reduce Injuries and Develop Confidence in Elders (STRIDE) trial, we were presented with the potential for the unblinded clinicians administering the treatment, as well as the individuals enrolled in the study, to introduce ascertainment bias into some but not all events comprising the primary outcome. In this manuscript, we present ways to estimate the ascertainment bias for a time-to-event outcome, and discuss its impact on the overall power of a trial versus changing of the outcome definition to a more stringent unbiased definition that restricts attention to measurements less subject to potentially differential assessment. We found that for the majority of situations, it is better to revise the definition to a more stringent definition, as was done in STRIDE, even though fewer events may be observed.

==> anc/Greene_et_al_ascertainment_bias_submission2_SAS_code.sas <==
/* Copyright © 2020 Erich J. Greene

This code is distributed under the terms of Version 3 of the GNU Lesser General Public License (LGPL).
It is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY; without even
the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR  PURPOSE.  See the GNU General
Public License (https://www.gnu.org/licenses/gpl.txt) and the GNU Lesser General  Public License 
https://www.gnu.org/licenses/lgpl.txt) for more details.

*/

/* Journals like .tiff but LaTeX can't process it; .png is vector and rescales well */
%let imgfmt=png;
/* %let imgfmt=tiff; */

/* output directory -- you'll want to change this */
ods listing gpath="A:\STRIDE\ascertainment bias\paper_output" image_dpi=800;

/* custom functions for numerical estimation */
proc fcmp outlib=work.fcmp.fns;

	/* solving for HR via Newton's method */
	function newtHR(T,mu,lambda,gamma,k,Z);
		quadmu = mu*(mu - 3) + 3;
		theta = (3*(2 - mu)/(T*quadmu) - gamma)/2;
		phi = sqrt(6*k*Z/quadmu)/T;
		if (phi >= theta) then bigLamb = theta;
		else bigLamb = theta*(1 - sqrt(1 - phi**2/theta**2));
		do until (iii >= 100 or abs(f) < 1e-12);
			iii+1;
			ratesum = bigLamb + gamma;
			x = T*ratesum;
			mux = mu*x;
			ex = exp(-x);
			emux = exp((mu-1)*x);
			Q = 1 - (emux - ex)/mux;
			f = bigLamb*Q/ratesum - k*Z;
			f1 = (gamma*(mux - emux + ex) + bigLamb*(x*((1-mu)*emux - ex) + emux - ex)) / (mux * ratesum**2);
			bigLamb = bigLamb - f/f1;
		end;
		return(if abs(f) < 1e-12 then bigLamb/lambda else .);
	endsub;

	/* calculating Q (as Qbar) */
	function Qbar(x,mu);
		mux = mu*x;
		ex = exp(-x);
		emux = exp(x*(mu-1));
		return (1 - (emux - ex)/mux);
	endsub;

quit;
options cmplib=work.fcmp;

/* formats */
proc format;
	value outvers
		1 = "full outcome def (Cats 1 and 2)"
		2 = "restricted outcome def (Cat 1 only)"
		;
	value defvers
		1 = "protocol outcome definition (Type 1, 2a, or 2b SFI)"
		2 = "revised outcome definition (Type 1 or 2a SFI)"
		;
run;

/* summarized trial snapshot */
data snapshot(drop=arm);
	/* calculation of bias parameter B */
	array all2b[2] all2bI all2bC (263 253);
	label all2bI = 'all self-reported Type 2b (Category 2) SFI in intervention'
		all2bC = 'all self-reported Type 2b (Category 2) SFI in control'
	;
	array all2c[2] all2cI all2cC (526 613);
	label all2cI = 'all self-reported Type 2c (Category 3) SFI in intervention'
		all2cC = 'all self-reported Type 2c (Category 3) SFI in control'
	;
	array rho[2] rhoi rhoc;
	label rhoi = 'rho ratio in intervention' rhoc = 'rho ratio in oontrol';
	array varrho[2] varrhoi varrhoc;
	label varrhoi = 'variance of rho_i' varrhoc = 'variance of rho_c';
	do arm=1 to 2;
		rho[arm] = all2b[arm]/(all2b[arm] + all2c[arm]);
		varrho[arm] = rho[arm]*(1-rho[arm])/(all2b[arm] + all2c[arm]);
	end;
	B = rhoi/rhoc;
	label B = 'bias inflation among susceptible events';
	varB = B**2 * (varrhoi/rhoi**2 + varrhoc/rhoc**2);
	label varB = 'variance of B';
	/* calculation of biasable fraction P */
	first1_prot = 215;
	label first1_prot = 'control participants with self-reported SFI whose first event under protocol definition
 is Type 1';
	first2a_prot = 55;
	label first2a_prot = 'control participants with self-reported SFI whose first event under protocol definition
 is Type 2a';
	firstcat1_prot = first1_prot + first2a_prot;
	label firstcat1_prot = 'control participants with self-reported SFI whose first event under protocol definition
 is Type 1 or 2a (Category 1)';
	first2b_prot = 206;
	label first2b_prot = 'control participants with self-reported SFI whose first event under protocol definition
 is Type 2b (Category 2)';
	P = first2b_prot/(firstcat1_prot + first2b_prot);
	label P = 'fraction of control per protocol first self-reported events subject to ascertainment bias';
	varP = P*(1-P)/(firstcat1_prot + first2b_prot);
	label varP = 'variance of P';
	/* calculation of k */
	k = 1 + P*(B-1);
	label k = 'bias inflation among all events';
	vark = varP*((B-1)**2) + varB*(P**2);
	label vark = 'variance of k';
	/* observed enrollment and event/death/loss rates */
	rawNi = 2802;
	label rawNi = 'participants in intervention';
	rawNc = 2649;
	label rawNc = 'participants in control';
	obs_protr = 0.14787638055464;
	label obs_protr = 'observed control event rate per PYF under protocol definition';
	obs_redefr = 0.08899643475603;
	label obs_redefr = 'observed control event rate per PYF under revised definition';
	obs_d = 0.02558298736131;
	label obs_d = 'observed control death rate per PYF';
	obs_w = 0.0173771234907;
	label obs_w = 'observed control withdrawal rate per PYF';
	/* observed adjudication confirmation fractions */
	array Afrac[3] Afrac1 Afrac2a Afrac2b (0.9661016949152542 0.6666666666666667 0.7712418300653595);
	label Afrac1 = 'confirmation fraction for self-reported Type 1 SFI'
		Afrac2a = 'confirmation fraction for self-reported Type 2a SFI'
		Afrac2b = 'confirmation fraction for self-reported Type 2b SFI'
	;
	obs_protA = (Afrac1*first1_prot + Afrac2a*first2a_prot + Afrac2b*first2b_prot)/(firstcat1_prot + first2b_prot);
	label obs_protA = 'observed confirmation fraction under protocol definition';
	first1_redef = 236;
	label first1_redef = 'control participants with self-reported SFI whose first event under revised definition
 is Type 1';
	first2a_redef = 63;
	label first2a_redef = 'control participants with self-reported SFI whose first event under revised definition
 is Type 2a';
	obs_redefA = (Afrac1*first1_redef + + Afrac2a*first2a_redef)/(first1_redef + first2a_redef);
	label obs_redefA = 'observed confirmation fraction under revised definition';
	/* modeled variance inflation */
	obs_protV = 1.00000141600359;
	label obs_protV = 'variance inflation under protocol definition';
	obs_redefV = 1.04751955414456;
	label obs_redefV = 'variance inflation under revised definition';
run;

/* sensitivity analyses */
data figB(keep=bias def power) figV(keep=vif def power) figA(keep=adj def power) figH(keep=H def power);
	set snapshot;
	za = probit(.975);

	T = 40;   /* trial duration in months */
	H = .8;   /* hypothesized hazard ratio */
	mu = 0.5; /* fraction of trial duration when enrollment closed */
	W = (1-obs_w)**(T/12);  /* overall withdrawal fraction */
	array r[2] obs_protr obs_redefr;
	array V[2] obs_protV obs_redefV;
	array A[2] obs_protA obs_redefA;
	array Nraw[2] rawNi rawNc;
	array Neff[2,2] protNi protNc redefNi redefNc;
	array Lambda[2] protLambda redefLambda;
	array Gamma[2] protGamma redefGamma;
	array HL[2,2] protHLi protHLc redefHLi redefHLc;
	array HLG[2,2] protHLGi protHLGc redefHLGi redefHLGc;
	array X[2,2] protXi protXc redefXi redefXc;
	array eX[2,2] proteXi proteXc redefeXi redefeXc;
	array e2X[2,2] prote2Xi prote2Xc redefe2Xi redefe2Xc;
	array Etrue[2,2] protEitrue protEc redefEi redefEc;
	array Q[2,2] protQbarI protQbarC redefQbarI redefQbarC;
	do def=1 to 2;
		foo = -log(1-r[def]-obs_d)/(12*(r[def]+obs_d));
		Lambda[def] = foo*r[def];
		Gamma[def] = foo*obs_d;
		do arm=1 to 2;
			HL[def,arm] = Lambda[def]*((arm=2) + H*(arm=1));
			HLG[def,arm] = HL[def,arm]+Gamma[def];
			X[def,arm] = HLG[def,arm]*T;
			Q[def,arm] = Qbar(X[def,arm],mu);
		end;
	end;

	/* varying bias */
	do def=1 to 2;
		do arm=1 to 2;
			Neff[def,arm] = Nraw[arm]*W/V[def];
			Etrue[def,arm] = (A[def]*Neff[def,arm]*HL[def,arm]*Q[def,arm])/HLG[def,arm];
		end;
	end;
	do bias=1 to 1.25 by .01;
		/* protocol */
		def = 1;
		kay = 1 + P*(bias-1);
		protEi = kay*protEitrue;
		Z = HL[1,1]*Q[1,1]/HLG[1,1];
		Heff = newtHR(T,mu,protLambda,protGamma,kay,Z);
		zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
		power = probnorm(zprotpow);
		output figB;
		/* proposed */
		def = 2;
		zredefpow = sqrt(redefEc + redefEi)*abs(log(H))/2 - za;
		power = probnorm(zredefpow);
		output figB;
	end;

	/* varying VIF */
	do vif=1 to 1.5 by .01;
		do def=1 to 2;
			do arm=1 to 2;
				Neff[def,arm] = Nraw[arm]*W/vif;
				Etrue[def,arm] = (A[def]*Neff[def,arm]*HL[def,arm]*Q[def,arm])/HLG[def,arm];
			end;
		end;
		/* protocol */
		def = 1;
		protEi = k*protEitrue;
		Z = HL[1,1]*Q[1,1]/HLG[1,1];
		Heff = newtHR(T,mu,protLambda,protGamma,k,Z);
		zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
		power = probnorm(zprotpow);
		output figV;
		/* proposed */
		def = 2;
		zredefpow = sqrt(redefEc + redefEi)*abs(log(H))/2 - za;
		power = probnorm(zredefpow);
		output figV;
	end;

	/* varying adjudication fraction */
	do def=1 to 2;
		do arm=1 to 2;
			Neff[def,arm] = Nraw[arm]*W/V[def];
		end;
	end;
	do adj=.5 to 1 by .01;
		do def=1 to 2;
			do arm=1 to 2;
				Etrue[def,arm] = (adj*Neff[def,arm]*HL[def,arm]*Q[def,arm])/HLG[def,arm];
			end;
		end;
		/* protocol */
		def = 1;
		protEi = k*protEitrue;
		Z = HL[1,1]*Q[1,1]/HLG[1,1];
		Heff = newtHR(T,mu,protLambda,protGamma,k,Z);
		zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
		power = probnorm(zprotpow);
		output figA;
		/* proposed */
		def = 2;
		zredefpow = sqrt(redefEc + redefEi)*abs(log(H))/2 - za;
		power = probnorm(zredefpow);
		output figA;
	end;

	/* varying hypothesized hazard ratio */
	do H=.7 to .9 by .002;
		do def=1 to 2;
			do arm=1 to 2;
				HL[def,arm] = Lambda[def]*((arm=2) + H*(arm=1));
				HLG[def,arm] = HL[def,arm]+Gamma[def];
				X[def,arm] = HLG[def,arm]*T;
				Q[def,arm] = Qbar(X[def,arm],mu);
				Neff[def,arm] = Nraw[arm]*W/V[def];
				Etrue[def,arm] = (A[def]*Neff[def,arm]*HL[def,arm]*Q[def,arm])/HLG[def,arm];
			end;
		end;
		/* protocol */
		def = 1;
		protEi = k*protEitrue;
		Z = HL[1,1]*Q[1,1]/HLG[1,1];
		Heff = newtHR(T,mu,protLambda,protGamma,k,Z);
		zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
		power = probnorm(zprotpow);
		output figH;
		/* proposed */
		def = 2;
		zredefpow = sqrt(redefEc + redefEi)*abs(log(H))/2 - za;
		power = probnorm(zredefpow);
		output figH;
	end;

	format power adj percentn6. def defvers.;

run;

/* Additional simulations */
/* -- common assumptions (from STRIDE design) */
data base;
	set snapshot(keep=P k);
	za = probit(.975);
	Nc = 1611; /* control enrollment */
	Ni = 1611; /* intervention enrollment */
	H = .8;    /* hypothesized hazard ratio */
	T = 40;    /* trial duration in months */
	mu = .5;   /* fraction of trial duration when enrollment closed */
	r = .148;  /* events per PYF */
	d = .025;  /* deaths per PYF */
run;
/* -- vary B and P */
data simPB;
	set base(drop=P k);
	lambda = (-1/12)*(r/(r+d))*log(1-r-d);  /* control event hazard */
	gamma  = (-1/12)*(d/(r+d))*log(1-r-d);  /* death hazard */
	ratesum = lambda + gamma;
	hl = H*lambda;                          /* intervention event hazard = H * control event hazard */
	hratesum = hl + gamma;
	QbarC = Qbar(T*ratesum,mu);
	QbarI = Qbar(T*hratesum,mu);
	Ec = Nc*lambda*QbarC/ratesum;
	Ei = Ni*hl*QbarI/hratesum;
	Z = hl*QbarI/hratesum;
	do frac=0 to 1 by .01;
		/* proposed */
		redefEc = Ec*(1-frac);
		redefEi = Ei*(1-frac);
		zredefpow = sqrt(rounde(redefEc + redefEi,1e-10))*abs(log(H))/2 - za;
		redefpower = probnorm(zredefpow);
		/* protocol */
		do bias=0.7 to 1.3 by .01;
			k = 1 + frac*(bias-1);
			protEc = Ec;
			protEi = Ei*k;
			Heff = newtHR(T,mu,lambda,gamma,k,Z);
			zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
			protpower = probnorm(zprotpow);
			output;
		end;
	end;
	format protpower redefpower percentn10.;
run;
/* -- vary control rate and B */
data simRB;
	set base(drop=k r);
	do r = .025 to /*1*/.7 by .025;
		lambda = (-1/12)*(r/(r+d))*log(1-r-d);
		gamma  = (-1/12)*(d/(r+d))*log(1-r-d);
		ratesum = lambda + gamma;
		hl = H*lambda;
		hratesum = hl + gamma;
		QbarC = Qbar(T*ratesum,mu);
		QbarI = Qbar(T*hratesum,mu);
		Ec = Nc*lambda*QbarC/ratesum;
		Ei = Ni*hl*QbarI/hratesum;
		Z = hl*QbarI/hratesum;
		/* proposed */
		redefEc = Ec*(1-P);
		redefEi = Ei*(1-P);
		zredefpow = sqrt(rounde(redefEc + redefEi,1e-10))*abs(log(H))/2 - za;
		redefpower = probnorm(zredefpow);
		/* protocol */
		do bias=0.7 to 1.3 by .01;
			k = 1 + P*(bias-1);
			protEc = Ec;
			protEi = Ei*k;
			Heff = newtHR(T,mu,lambda,gamma,k,Z);
			zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
			protpower = probnorm(zprotpow);
			output;
		end;
	end;
	format protpower redefpower percentn10.;
run;
/* -- vary extension and B */
data simTB;
	set base(drop=k T mu);
	lambda = (-1/12)*(r/(r+d))*log(1-r-d);
	gamma  = (-1/12)*(d/(r+d))*log(1-r-d);
	ratesum = lambda + gamma;
	hl = H*lambda;
	hratesum = hl + gamma;
	do T=20 to 160 by 1;	
		mu = 20/T;
		QbarC = Qbar(T*ratesum,mu);
		QbarI = Qbar(T*hratesum,mu);
		Ec = Nc*lambda*QbarC/ratesum;
		Ei = Ni*hl*QbarI/hratesum;
		Z = hl*QbarI/hratesum;	
		/* proposed */
		redefEc = Ec*(1-P);
		redefEi = Ei*(1-P);
		zredefpow = sqrt(rounde(redefEc + redefEi,1e-10))*abs(log(H))/2 - za;
		redefpower = probnorm(zredefpow);
		/* protocol */
		do bias=0.7 to 1.3 by .01;
			k = 1 + P*(bias-1);
			protEc = Ec;
			protEi = Ei*k;
			Heff = newtHR(T,mu,lambda,gamma,k,Z);
			zprotpow = sqrt(protEc + protEi)*abs(log(Heff))/2 - za;
			protpower = probnorm(zprotpow);
			output;
		end;
	end;
	format protpower redefpower percentn10.;
run;

/* FIGURES */
%macro cullbias(tail,extra=);
	data sub&tail;
		set sim&tail;
		if 0.95 <= round(bias,.01) <= 1.25;
		if round(bias,.05) = round(bias,.01);
		&extra;
		b = put(bias,5.2);
		bs = catx(' ','B =',b);
		bstr = catx(' ',"Protocol def",bs);
		format Heff 5.2;
	run;
%mend;
/* Figure 2 -- sensitivity power varying H */
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="Fig2_sens_varyH" show;
proc sgplot data=figH;
	xaxis minor minorcount=4 label='hypothesized hazard ratio' values=(.7 to .9 by .01) valueattrs=(size=6)
		labelattrs=(size=8);
	yaxis minor minorcount=4 label='power using observed data' values=(0 to 1 by .1) valueattrs=(size=6)
		labelattrs=(size=8) grid;
	refline .8 / axis=y lineattrs=(pattern=Dot);
	loess x=H y=power / group=def markerattrs=(size=3px) lineattrs=(thickness=1px);
	keylegend / title="" location=inside opaque position=bottomleft valueattrs=(size=8);
run;
/* Figure 3 -- sensitivity power varying B */
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="Fig3_sens_varyB" show;
proc sgplot data=figB;
	xaxis minor minorcount=4 label='inflation in Type 2b events (1 = no bias)' values=(1 to 1.25 by .05)
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='power using observed data' valueshint values=(0 to 1 by .1)
		valueattrs=(size=6) labelattrs=(size=8) grid;
	loess x=bias y=power / group=def markerattrs=(size=3px) lineattrs=(thickness=1px);
	keylegend / title="" location=inside opaque position=bottomleft valueattrs=(size=8);
run;
/* Figure 4 -- sensitivity power varying V */
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="Fig4_sens_varyV" show;
proc sgplot data=figV;
	xaxis minor minorcount=4 label='variance inflation (1 = no inflation)' values=(1 to 1.5 by .05)
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='power using observed data' valueshint values=(0 to 1 by .1)
		valueattrs=(size=6) labelattrs=(size=8) grid;
	loess x=vif y=power / group=def markerattrs=(size=3px) lineattrs=(thickness=1px);
	keylegend / title="" location=inside opaque position=bottomleft valueattrs=(size=8);
run;
/* Figure 5 -- sensitivity power varying A */
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="Fig5_sens_varyA" show;
proc sgplot data=figA;
	xaxis minor minorcount=4 label='overall adjudication confirmation fraction' values=(.5 to 1 by .05)
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='power using observed data' valueshint values=(0 to 1 by .1)
		valueattrs=(size=6) labelattrs=(size=8) grid;
	loess x=adj y=power / group=def markerattrs=(size=3px) lineattrs=(thickness=1px);
	keylegend / title="" location=inside opaque position=bottomright valueattrs=(size=8);
run;
/* Supplementary Figures 1 and 2 -- simulation varying B and P */
%cullbias(PB,extra=%str(if round(frac,.05) = round(frac,.01);));
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="SuppFig1_sim_HvaryPB" show;
proc sgplot data=subPB noautolegend;
	xaxis minor minorcount=4 label='proportion of Category 2 events' values=(0 to 1 by .1) 
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='effective hazard ratio' values=(.75 to 1.05 by .05) grid
		valueattrs=(size=6) labelattrs=(size=8);
	series x=frac y=Heff / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
		transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect;
	refline 1 / axis=y lineattrs=(pattern=Dot);
run;
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="SuppFig2_sim_PWRvaryPB" show;
proc sgplot data=subPB noautolegend nocycleattrs;
	xaxis minor minorcount=4 label='proportion of Category 2 events' values=(0 to 1 by .1) 
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='projected power' values=(0 to 1 by .1) grid
		valueattrs=(size=6) labelattrs=(size=8);
	series x=frac y=redefpower / lineattrs=(thickness=1px pattern=LongDash color=black) markers
		markerattrs=(size=3px symbol=StarFilled color=black) transparency=0 legendlabel="%sysfunc(putn(1,outvers.))"
		name='alt';
	series x=frac y=protpower / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
		transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect curvelabelpos=max;
run;
/* Supplementary Figures 3 and 4 -- simulation varying B and r */
%macro rategrafs(cutoff);
	%cullbias(RB,extra=%str(if round(r,.01) <= &cutoff;));
	ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
		imagename="SuppFig3_sim_HvaryRB" show;
	proc sgplot data=subRB;
		xaxis minor minorcount=4 label='1-year control event rate (Cats 1 and 2 combined)' values=(0 to &cutoff by .05)
			valueattrs=(size=6) labelattrs=(size=8);
		yaxis minor minorcount=4 label='effective hazard ratio' values=(.7 to 1.7 by .1) grid
			valueattrs=(size=6) labelattrs=(size=8) valuesformat=data;
		series x=r y=Heff / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
			transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect curvelabelpos=max;
		refline 1 / axis=y lineattrs=(pattern=Dot);
	run;
	ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
		imagename="SuppFig4_sim_PWRvaryRB" show;
	proc sgplot data=subRB nocycleattrs;
		xaxis minor minorcount=4 label='1-year control event rate (Cats 1 and 2 combined)' values=(0 to &cutoff by .05) 
			valueattrs=(size=6) labelattrs=(size=8);
		yaxis minor minorcount=4 label='projected power' values=(0 to 1 by .1) grid
			valueattrs=(size=6) labelattrs=(size=8);
		series x=r y=redefpower / lineattrs=(thickness=1px pattern=LongDash color=black) markers
			markerattrs=(size=3px symbol=StarFilled color=black) transparency=0 name='alt'
			legendlabel="%sysfunc(putn(2,outvers.))";
		series x=r y=protpower / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
			transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect curvelabelpos=min;
	run;
%mend;
%rategrafs(.7);
/* Supplementary Figures 5 and 6 -- simulation varying B and T */
%cullbias(TB,extra=%str(if round(T,5) = round(T,1);));
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="SuppFig5_sim_HvaryTB" show;
proc sgplot data=subTB noautolegend;
	xaxis minor minorcount=3 label='trial duration (months)' values=(20 to 160 by 20) 
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='effective hazard ratio' values=(.75 to 1.05 by .05) grid
		valueattrs=(size=6) labelattrs=(size=8);
	series x=T y=Heff / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
		transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect;
	refline 1 / axis=y lineattrs=(pattern=Dot);
run;
ods graphics / width=4.5in height=3in noborder outputfmt=&imgfmt labelplacement=sa
	imagename="SuppFig6_sim_PWRvaryTB" show;
proc sgplot data=subTB noautolegend nocycleattrs;
	xaxis minor minorcount=3 label='trial duration (months)' values=(20 to 160 by 20) 
		valueattrs=(size=6) labelattrs=(size=8);
	yaxis minor minorcount=4 label='projected power' values=(0 to 1 by .1) grid
		valueattrs=(size=6) labelattrs=(size=8);
	series x=T y=redefpower / lineattrs=(thickness=1px pattern=LongDash color=black) markers
		markerattrs=(size=3px symbol=StarFilled color=black) transparency=0 name='alt'
		legendlabel="%sysfunc(putn(2,outvers.))";
	series x=T y=protpower / group=bs markers markerattrs=(size=3px) lineattrs=(thickness=1px pattern=Solid)
		transparency=.15 curvelabel curvelabelattrs=(size=6) smoothconnect curvelabelpos=min;
run;

